Large Scale GAN Training for High Fidelity Natural Image Synthesis

Despite recent progress in generative image modeling, successfully generating high-resolution, diverse samples from complex datasets such as ImageNet remains an elusive goal. To this end, we train Generative Adversarial Networks at the largest scale yet attempted, and study the instabilities specific to such scale. We find that applying orthogonal regularization to the generator renders it amenable to a simple "truncation trick," allowing fine control over the trade-off between sample fidelity and variety by reducing the variance of the Generator's input. Our modifications lead to models which set the new state of the art in class-conditional image synthesis. When trained on ImageNet at 128x128 resolution, our models (BigGANs) achieve an Inception Score (IS) of 166.5 and Frechet Inception Distance (FID) of 7.4, improving over the previous best IS of 52.52 and FID of 18.6.

==> BigGAN arXiv/compress_bigGAN.sh <==
rm -r images2;
cp -r images images2;
cd images2;
for folder in 1506681_GSR2_1 1519233_R1GP5 1535537 1576139_dropout0.2;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 65 $i; done; rm *.png;
cd ..;
done


for folder in neighbors;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 80 $i; done; rm *.png;
cd ..;
done;

for folder in trunc_figure2;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 90 $i; done; rm *.png;
cd ..;
done;

for folder in interps0;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 85 $i; done; rm *.png;
cd ..;
done;

for folder in samples0 samples1;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 95 $i; done; rm *.png;
cd ..;
done;



for i in `ls *.png`; do mogrify -format jpg -quality 90 $i; done; rm *.png
cd ..;


==> compress_bigGAN.sh <==
rm -r images2;
cp -r images images2;
cd images2;
for folder in 1506681_GSR2_1 1519233_R1GP5 1535537 1576139_dropout0.2;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 65 $i; done; rm *.png;
cd ..;
done


for folder in neighbors;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 80 $i; done; rm *.png;
cd ..;
done;

for folder in trunc_figure2;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 90 $i; done; rm *.png;
cd ..;
done;

for folder in interps0;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 85 $i; done; rm *.png;
cd ..;
done;

for folder in samples0 samples1;
do
echo $folder;
cd $folder;
for i in `ls *.png`; do mogrify -format jpg -quality 95 $i; done; rm *.png;
cd ..;
done;



for i in `ls *.png`; do mogrify -format jpg -quality 90 $i; done; rm *.png
cd ..;

